Detections of [OIII] 88 $\mu$m in Two Quasars in the Reionization Epoch

With the Atacama Large Millimeter/sub-millimeter Array (ALMA), we report detections of the far-infrared (FIR) [OIII] 88 $\mu$m line and the underlying dust continuum in the two quasars in the reionization epoch, J205406.48-000514.8 (hereafter J2054-0005) at $z=6.0391\pm0.0002$ and J231038.88+185519.7 (hereafter J2310+1855) at $z=6.0035\pm0.0007$. The [OIII] luminosity of J2054-0005 and J2310+1855 are $L_{\rm [OIII]} = (6.8\pm0.6) \times 10^{9}$ and $(2.4\pm0.6) \times 10^{9}$ $L_{\rm \odot}$, corresponding to $\approx$ 0.05\%\ and 0.01\%\ of the total infrared luminosity, $L_{\rm TIR}$, respectively. Combining these [OIII] luminosities with [CII] 158 $\mu$m luminosities in the literature, we find that J2054-0005 and J2310+1855 have the [OIII]-to-[CII] luminosity ratio of $2.1\pm0.4$ and $0.3\pm0.1$, respectively, the latter of which is the lowest among objects so far reported at $z>6$. Combining [OIII] observations at $z\approx6-9$ from our study and the literature, we identify the [OIII] line deficit: objects with larger $L_{\rm TIR}$ have lower $L_{\rm [OIII]}$-to-$L_{\rm TIR}$ ratios. Furthermore, we also find that the anti-correlation is shifted toward higher $L_{\rm TIR}$ value when compared to the local [OIII] line deficit.

==> figure/eps2pdf_pdf2eps.sh <==
#!/bin/sh                                                                       
for FILE in *eps
do
    IN=${FILE%.eps}
    ps2pdf -dEPSCrop -dPDFSETTINGS=/prepress $IN.eps $IN.pdf
    pdf2ps $IN.pdf $IN.eps
    rm $IN.pdf
done


